Optimal Target Shape for LiDAR Pose Estimation

Targets are essential in problems such as object tracking in cluttered or textureless environments, camera (and multi-sensor) calibration tasks, and simultaneous localization and mapping (SLAM). Target shapes for these tasks typically are symmetric (square, rectangular, or circular) and work well for structured, dense sensor data such as pixel arrays (i.e., image). However, symmetric shapes lead to pose ambiguity when using sparse sensor data such as LiDAR point clouds and suffer from the quantization uncertainty of the LiDAR. This paper introduces the concept of optimizing target shape to remove pose ambiguity for LiDAR point clouds. A target is designed to induce large gradients at edge points under rotation and translation relative to the LiDAR to ameliorate the quantization uncertainty associated with point cloud sparseness. Moreover, given a target shape, we present a means that leverages the target's geometry to estimate the target's vertices while globally estimating the pose. Both the simulation and the experimental results (verified by a motion capture system) confirm that by using the optimal shape and the global solver, we achieve centimeter error in translation and a few degrees in rotation even when a partially illuminated target is placed 30 meters away. All the implementations and datasets are available at https://github.com/UMich-BipedLab/optimal_shape_global_pose_estimation.

==> DefinesBib/copy_all_from_folder.sh <==
#!/bin/bash
if [ "$#" -ne 1 ]; then
    echo "The argument should be the of path/DefinesBib"
    echo "For example, /home/brucebot/workspace/papers/Planning/FirstPhase will copy
    DefinesBib from that folder"
    exit 1
fi
cp -r $1/DefinesBib ../;

echo "copied from $1/DefinesBib"


==> DefinesBib/copy_from_folder.sh <==
#!/bin/bash
if [ "$#" -ne 1 ]; then
    echo "The argument should be the of path/DefinesBib"
    echo "For example, /home/brucebot/workspace/papers/Planning/FirstPhase will copy
    DefinesBib from that folder"
    exit 1
fi
cp -r $1/DefinesBib/bib_all ../DefinesBib/;
echo "copied from $1/DefinesBib/bib_all"

cp $1/DefinesBib/*.sh ../DefinesBib/;
echo "copied from $1/DefinesBib/*.sh"



==> DefinesBib/remove_aux.sh <==
cd ..
rm *.aux *.bbl *.blg *.fdb_latexmk *.fls *.log *.out *.synctex.gz *.dvi *.synctex* *.loa *.toc
cd DefinesBib



==> remove_aux.sh <==
cd ..
rm *.aux *.bbl *.blg *.fdb_latexmk *.fls *.log *.out *.synctex.gz *.dvi *.synctex* *.loa *.toc
cd DefinesBib



==> run_upd.sh <==
#!/bin/bash
# this script will keep pushing to git on overleaf for 5 hours

start=$SECONDS
running_hours=8
running_time=$((60 * 60 * $running_hours))
sleep_time=300 # sleep in the while loop
duration=0
minutes=0
seconds=0
backedup_time=`date +"%m/%d/%Y %H:%M"`
backedup_times=0

while true ; do
    clear
    # echo "run_time: $running_time"
    echo "================================================================="
    echo "Updating overleaf for $duration seconds ($minutes mins and $seconds secs)..."
    if [ $backedup_times -ge 1 ] ; then
        echo "Last backup at $backedup_time, has backed up $backedup_times times"
    fi
    echo "================================================================="

    # Update overleaf
    /home/brucebot/workspace/dotfiles/bash_commands/sync_overleaf.sh .
    backedup_time=`date +"%m/%d/%Y %H:%M"`
    let "backedup_times+=1"

    # Compute duration 
    end=$SECONDS
    duration=$(( end - start ))
    minutes=$((duration / 60))
    seconds=$((duration % 60))

    # sleep
    left_time=$sleep_time
    printf "\n\n\nsleeping...\n"

    while [ $left_time -gt 0 ]; do
       echo -ne "$left_time\033[0K\r"
       sleep 1
       : $((left_time--))
    done
    # mode=$(($duration % 10))

    # echo "duration: $duration"
    # echo "mode: $mode"

    # if [ $mode -le 5 ] ; then
    #     echo "======================"
    #     echo "duration: $duration"
    #     echo "======================"
    #     sleep 2
    # fi

    # stop back up
    if [ $duration -ge $running_time ] ; then
        echo "This script has been running $duration seconds. About to terminate the process"
        break
    fi
done


